Electron reconstruction and identification in the ATLAS experiment using the 2015 and 2016 LHC proton-proton collision data at $\sqrt{s}$ = 13 TeV

Algorithms used for the reconstruction and identification of electrons in the central region of the ATLAS detector at the Large Hadron Collider (LHC) are presented in this paper; these algorithms are used in ATLAS physics analyses that involve electrons in the final state and which are based on the 2015 and 2016 proton-proton collision data produced by the LHC at $\sqrt{s}$ = 13 TeV. The performance of the electron reconstruction, identification, isolation, and charge identification algorithms is evaluated in data and in simulated samples using electrons from $Z\rightarrow ee$ and $J/\psi\rightarrow ee$ decays. Typical examples of combinations of electron reconstruction, identification, and isolation operating points used in ATLAS physics analyses are shown.

==> figures_paper/makeDummies.py <==
#! /usr/bin/env python2

import sys
sys.argv.append( '-b-' )
import ROOT
import QFramework

hist_data = ROOT.TH1D('data','data',1,0.,1.);
hist_data.Fill(0.5,2.);
hist_mc   = ROOT.TH1D('mc'  ,'mc'  ,1,0.,1.);
hist_mc  .Fill(0.5);

sfTmp = QFramework.TQSampleFolder.newSampleFolder('sfTmp');

dataSF = sfTmp.getSampleFolder('data+');
dataTags = QFramework.TQTaggable(); 
dataSF.importTagsWithPrefix(dataTags,'style.default.');
dataSF.addObject(QFramework.TQHistogramUtils.copyHistogram(hist_data), '.histograms+::histogram');

mcSF = sfTmp.getSampleFolder('mc+');
mcTags = QFramework.TQTaggable(); 
mcSF.importTagsWithPrefix(mcTags,'style.default.');
mcSF.addObject(QFramework.TQHistogramUtils.copyHistogram(hist_mc), '.histograms+::histogram');
  
pl = QFramework.TQHWWPlotter(sfTmp);
pl.resetProcesses();

pl.addData      ('data', 'title="Data"');
pl.addBackground('mc'  , 'title="MC"  ');

pl.importTags('printObjects=false,verbose=false,style.showDminusB=false'                                                                                          );
pl.importTags('style.logScale=false,style.autoStack=true,style.autoStackLegend=false,style.stackSignal=true,style.showOverflow=true,normalize=false,style.min=0'  );
pl.importTags('labels.atlas="Simulation Internal",labels.atlas.scale=1.,style.nLegendCols=1'                                                                      );
pl.importTags('errors.drawSysMC=false,style.ratio.mcErrorBand.yAxis.nDiv=508,style.showTotalBkg=true,labels.atlas.scale=1.'                                       );
pl.importTags('labels.0 = "#sqrt{s} = 13 TeV, 36.1 fb^{-1}",labels.drawInfo=false'                                                                                );
pl.importTags('labels.totalBkg="MC",labels.legendTotalBkg=" stat. unc.",legend.showTotalBkgErrorType=false,skipEmptyHistograms=0'                                 );

pl.plotAndSaveAs('histogram','histo_ratio.C'   ,'style.showRatio=true , style.ratioMin=0.5, style.ratioMax=1.5, style.forceRatioLimits=true, geometry.canvas.width=800, geometry.canvas.height=800,labels.atlas.xOffset=0.125,style.labels.yPos=0.88');
pl.plotAndSaveAs('histogram','histo.C'         ,'style.showRatio=false,labels.atlas.xOffset=0.125,style.labels.yPos=0.88');
pl.plotAndSaveAs('histogram','histo_square.C'  ,'style.showRatio=false,geometry.canvas.width=600,labels.atlas.xOffset=0.165,style.labels.yPos=0.88');

# main pad bottom: 200./800.+0.16/800.*600. up: 0.05*600./800.
# with ratio: bottom: 0.35 up: 0.0375


